ACCORD: Application Context-aware Cross-layer Optimization and Resource Design for 5G/NextG Machine-centric Applications

Recent advancements in AI and edge computing have accelerated the development of machine-centric applications (MCAs), such as smart surveillance systems. In these applications, video cameras and sensors offload inference tasks like license plate recognition and vehicle tracking to remote servers due to local computing and energy constraints. However, legacy network solutions, designed primarily for human-centric applications, struggle to reliably support these MCAs, which demand heterogeneous and fluctuating QoS (due to diverse application inference tasks), further challenged by dynamic wireless network conditions and limited spectrum resources. To tackle these challenges, we propose an Application Context-aware Cross-layer Optimization and Resource Design (ACCORD) framework. This innovative framework anticipates the evolving demands of MCAs in real time, quickly adapting to provide customized QoS and optimal performance, even for the most dynamic and unpredictable MCAs. This also leads to improved network resource management and spectrum utilization. ACCORD operates as a closed feedback-loop system between the application client and network and consists of two key components: (1) Building Application Context: It focuses on understanding the specific context of MCA requirements. Contextual factors include device capabilities, user behavior (e.g., mobility speed), and network channel conditions. (2) Cross-layer Network Parameter Configuration: Utilizing a DRL approach, this component leverages the contextual information to optimize network configuration parameters across various layers, including PHY, MAC, and RLC, as well as the application layer, to meet the desired QoS requirement in real-time. Extensive evaluation with the 3GPP-compliant MATLAB 5G toolbox demonstrates the practicality and effectiveness of our proposed ACCORD framework.

==> Figures/results_dtdd/hun_ms/parse_algorithm_stats_20ms.py <==
import numpy as np
import matplotlib.pyplot as plt 
import pandas as pd

def return_py_run_details(fl):
    fh = open(fl, "r")
    data = fh.readlines()
    fh.close()
    req_dl_bits = []
    req_ul_bits = []
    dl_bits_left = []
    ul_bits_left = []
    demand_ratio = []
    traffic_ratio = []
    tdd_config = []
    for d in data:
        if "Required DL bits ==" in d:
            dl_bit, ul_bit = d.split(",")
            dl_bit = float(dl_bit.split("==")[-1].strip())
            req_dl_bits.append(dl_bit)
            ul_bit = float(ul_bit.split("==")[-1].strip())
            req_ul_bits.append(ul_bit)
            demand_ratio.append(dl_bit/ul_bit)

        elif "TDD Configuration ==" in d:
            temp = d.split("==")[-1].strip()
            temp = temp.strip("[]").strip().split(",")
            tdd_config.append(temp)
        elif "DL bits left ==" in d:
            dl_bit_left, ul_bit_left = d.split(";")
            dl_bit_left = float(dl_bit_left.split("==")[-1].strip())
            dl_bits_left.append(dl_bit_left)
            ul_bit_left = float(ul_bit_left.split("==")[-1].strip())
            ul_bits_left.append(ul_bit_left)
        elif "Traffic ratio" in d:
            # Traffic ratio, 1.9412124923453766, 2.4118187385180647, 3.1961624821392123, 4.7648499693815065
            d = d.strip()
            ignore, traffic_ratio_5, traffic_ratio_6, traffic_ratio_7, traffic_ratio_8 = d.split(",")
            traffic_ratio.append([float(traffic_ratio_5), float(traffic_ratio_6), float(traffic_ratio_7), float(traffic_ratio_8)])
    return [req_dl_bits, req_ul_bits, dl_bits_left, ul_bits_left, tdd_config, demand_ratio, traffic_ratio]

main_bits_left_ul = {}
main_bits_req_ul = {}
main_bits_left_dl = {}
main_bits_req_dl = {}


for op in ['verizon', 'tmobile', 'atnt']:

    ul_bits_left_config = {'dynamic-nonOAI-v2' : [],  'dynamic-v2' : [], 'five' : [], 'six' : [], 'seven' : [], 'eight' : []}
    ul_bits_req_config = {'dynamic-nonOAI-v2' : [],  'dynamic-v2' : [], 'five' : [], 'six' : [], 'seven' : [], 'eight' : []}
    dl_bits_left_config = {'dynamic-nonOAI-v2' : [],  'dynamic-v2' : [], 'five' : [], 'six' : [], 'seven' : [], 'eight' : []}
    dl_bits_req_config = {'dynamic-nonOAI-v2' : [],  'dynamic-v2' : [], 'five' : [], 'six' : [], 'seven' : [], 'eight' : []}
    for traffic_dist in ['10k', '25k', '50k', '75k']:
        base = "/Users/moinakghoshal/Desktop/fall2023/interdigital_work/local_run/logs/automation_20ms/%s/%s/" %(op, traffic_dist)
        algo_name = {1 : "Algo. v2", 2: "Algo. v3", 3: "Algo. v1"}
        fig, ax = plt.subplots(1, 3, figsize = (18, 5), sharey=True)
        label_dict = {'dynamic-nonOAI-v2' : 'dynamic-nonOAI', 'dynamic-v2' : "dynamic",'five' : "5+5", 'six' : "6+4", 'seven' : "7+3", 'eight' : "8+2"}
        # label_dict = {'dynamic-nonOAI-v2' : 'dynamic-nonOAI-v2', 'dynamic-nonOAI-v3' : 'dynamic-nonOAI-v3', 'dynamic-v2' : "dynamic-v2", 'dynamic-v3' : "dynamic-v3",'five' : "5+5", 'six' : "6+4", 'seven' : "7+3", 'eight' : "8+2"}
        ul_bits_left_dict = {}
        ul_bits_req_dict = {}
        dl_bits_left_dict = {}
        dl_bits_req_dict = {}
        color_dict = {'dynamic-nonOAI-v2' : 'deepskyblue', 'dynamic-nonOAI-v3' : 'deepskyblue', 'dynamic-v2' : "black", 'dynamic-v3' : "black", 'five' : "blue", 'six' : "orange", 'seven' : "red", 'eight' : "green"}
        color_dict_2 = {'5+5' : "blue", '6+4' : "orange", '7+3' : "red", '8+2' : "green"}
        for run in label_dict.keys():
            random_file = base + "%s.log" %run
            req_dl_bits_random, req_ul_bits_random, dl_bits_left_random, ul_bits_left_random, tdd_config_random, demand_ratio_random, traffic_ratio_random = return_py_run_details(random_file)
            demand_ratio_random_sorted = np.sort(demand_ratio_random)

            if run == 'dynamic-v2':
                ax[0].plot(demand_ratio_random_sorted, np.linspace(0, 1, demand_ratio_random_sorted.size), label="demand", color="black", ls='--')
                ax[0].set_xlabel("Traffic ratio (dl/ul)")
                traffic_ratio_df_random = pd.DataFrame(traffic_ratio_random, columns=['5+5', '6+4', '7+3', '8+2'])
                for col in traffic_ratio_df_random:
                    sorted_data = np.sort(list(traffic_ratio_df_random[col].dropna()))
                    ax[0].plot(sorted_data, np.linspace(0, 1, sorted_data.size), label=col, color=color_dict_2[col], ls='--')
                ax[0].legend(loc='best')
            
            dl_bits_left_random = [x if x >= 0 else 0 for x in dl_bits_left_random]
            ul_bits_left_random = [x if x >= 0 else 0 for x in ul_bits_left_random]
            ul_bits_left_dict[run] = ul_bits_left_random
            dl_bits_left_dict[run] = dl_bits_left_random

            ul_bits_req_dict[run] = req_ul_bits_random
            dl_bits_req_dict[run] = req_dl_bits_random

            dl_bits_left_random_sorted = np.sort(dl_bits_left_random)

            if 'v2' in run:
                ls = '--'
            else:
                ls = '-'

            ax[1].plot(dl_bits_left_random_sorted, np.linspace(0, 1, dl_bits_left_random_sorted.size), color=color_dict[run], ls=ls)
            ax[1].set_xlabel("DL bits left")

            ul_bits_left_random_sorted = np.sort(ul_bits_left_random)

            ax[2].plot(ul_bits_left_random_sorted, np.linspace(0, 1, ul_bits_left_random_sorted.size), color=color_dict[run], label=label_dict[run], ls=ls)
            
            ax[2].set_xlabel("UL bits left")
            if 'random-mod' in base:
                ax[2].legend(loc='best', fontsize=10)
            else:
                ax[2].legend(loc='best', fontsize=10)

        ax[0].set_ylabel("CDF")
        ax[0].set_ylim(0, 1)
        # ax[0].set_xlim(0, 12)
        ax[1].set_xlim(xmin=0)
        ax[2].set_xlim(xmin=0)
        ax[0].tick_params(axis='both', rotation=90)
        ax[1].tick_params(axis='both', rotation=90)
        ax[2].tick_params(axis='both', rotation=90)
        plt.tight_layout()
        plt.savefig(base + "stats_new.pdf")
        plt.close()
        
        for run in ul_bits_left_dict.keys():
            ul_bits_left_config[run].extend(ul_bits_left_dict[run])
            dl_bits_left_config[run].extend(dl_bits_left_dict[run])
            ul_bits_req_config[run].extend(ul_bits_req_dict[run])
            dl_bits_req_config[run].extend(dl_bits_req_dict[run])

    main_bits_left_ul[op] = ul_bits_left_config
    main_bits_left_dl[op] = dl_bits_left_config

    main_bits_req_ul[op] = ul_bits_req_config
    main_bits_req_dl[op] = dl_bits_req_config

a = 1
label_dict = {'dynamic-nonOAI-v2' : 'dynamic\n(non-OAI)', 'dynamic-v2' : "dynamic\n(OAI)",'five' : "5 DL 5 UL", 'six' : "6 DL 4 UL", 'seven' : "7 DL 3 UL ", 'eight' : "8 DL 2 UL"}
width = 0.2
color_dict = {'verizon' : 'red', 'tmobile' : 'magenta', 'atnt' : 'deepskyblue'}
for op in main_bits_left_ul.keys():
    dl_zero_percent = {}
    ul_zero_percent = {}
    sum_bits_left = {}
    sum_bits_req = {}
    sum_bits_left_sorted = {}
    for config in main_bits_left_ul[op].keys():
        ul_zero_percent[label_dict[config]] = main_bits_left_ul[op][config].count(0) / len(main_bits_left_ul[op][config])
        dl_zero_percent[label_dict[config]] = main_bits_left_dl[op][config].count(0) / len(main_bits_left_dl[op][config])
    
        sum_list = [a + b for a, b in zip(main_bits_left_dl[op][config], main_bits_left_ul[op][config])]
        sum_list = [sm / 8000 for sm in sum_list]
        sum_bits_left[config] = sum_list

        sum_list = [a + b for a, b in zip(main_bits_req_dl[op][config], main_bits_req_ul[op][config])]
        sum_list = [sm / 8000 for sm in sum_list]
        sum_bits_req[config] = sum_list

        sum_bits_left_sorted[config] = np.sort(sum_list)

    if 0:
        fig, ax = plt.subplots(1, 2, figsize=(15, 5), sharey=True)
        categories = list(dl_zero_percent.keys())
        values = list(dl_zero_percent.values())
        bars = ax[0].bar(categories, values, color=color_dict[op], width=width)

        categories = list(ul_zero_percent.keys())
        values = list(ul_zero_percent.values())
        bars = ax[1].bar(categories, values, color=color_dict[op], width=width)
        ax[0].set_ylim(0, 1)
        ax[0].set_ylabel("% times traffic\ndemands satisfied ")
        # ax[0].set_xlabel("Frame Configuration")
        fig.text(0.5, -0.05, 'Frame configuration', ha='center', fontsize=20)
        ax[0].set_xticklabels(categories, rotation=45)
        ax[1].set_xticklabels(categories, rotation=45)
        ax[0].set_title("Downlink", fontweight="bold", fontsize=18)
        ax[1].set_title("Uplink", fontweight="bold", fontsize=18)
        plt.tight_layout()
        plt.savefig("/Users/moinakghoshal/Desktop/fall2023/interdigital_work/local_run/logs/automation_20ms/%s_bits_left_percent.pdf" %op)
        plt.close()
    else:
        fig, ax = plt.subplots(figsize=(6, 4), sharey=True)
        categories = list(dl_zero_percent.keys())
        values = list(dl_zero_percent.values())
        max_dl = max(values)
        bars = ax.bar(np.arange(len(categories)) - width/2 , values, color='black', width=width, label="Downlink")

        categories = list(ul_zero_percent.keys())
        values = list(ul_zero_percent.values())
        max_ul = max(values)
        bars = ax.bar(np.arange(len(categories)) + width/2, values, color='gray', width=width, label='Uplink')
        ax.set_ylim(0, 1)
        ax.set_ylabel("% of times traffic\ndemands satisfied ")
        ax.set_xlabel("Frame Configuration")
        labels = ['']
        labels.extend(list(label_dict.values()))
        ax.set_xticklabels(labels, rotation=45)
        ax.axhline(max_dl, ls='--', lw=1, color='black')
        ax.axhline(max_ul, ls='--', lw=1, color='gray')
        if op == 'tmobile':
            ax.legend(loc='upper center', ncol=2)
        plt.tight_layout()
        plt.savefig("/Users/moinakghoshal/Desktop/fall2023/interdigital_work/local_run/logs/automation_20ms/%s_bits_left_percent.pdf" %op)
        plt.close()    



    if 0:
        df = pd.DataFrame(sum_bits_left)
        # df = df.loc[(df != 0).all(axis=1)]
        df = df.loc[~(df==0).all(axis=1)]

        fig, ax = plt.subplots(figsize=(10, 4))
        # Set the color for boxplots and related components
        boxprops = dict(color=color_dict[op], facecolor='white')
        medianprops = dict(color=color_dict[op])
        whiskerprops = dict(color=color_dict[op])
        capprops = dict(color=color_dict[op])
        flierprops = dict(markerfacecolor=color_dict[op], marker='+', markersize=8, linestyle='none')
        bp = df.boxplot(showmeans=True, meanline=True, ax=ax, boxprops=boxprops, medianprops=medianprops, whiskerprops=whiskerprops, capprops=capprops, flierprops=flierprops,  patch_artist=True, showfliers=False)
        #  Set box style to round
        # for box in bp['boxes']:
        #     box.set_alpha(0)
        # Set labels and title
        ax.set_ylabel('KBytes left \nto be transmitted')
        ax.grid(False)
        ax.set_ylim(ymin=0)
        ax.set_xticklabels(categories, rotation=45)
        fig.text(0.5, -0.05, 'Frame configuration', ha='center', fontsize=20)
        plt.tight_layout()
        plt.savefig("/Users/moinakghoshal/Desktop/fall2023/interdigital_work/local_run/logs/automation_20ms/%s_bits_left_dist.pdf" %op)
        plt.close()
    else:
        # color_dict[op] = 'black'
        df = pd.DataFrame(sum_bits_left)
        indices_to_remove = list(df.loc[(df==0).all(axis=1)].index)
        # df = df.loc[(df != 0).all(axis=1)]
        df = df.loc[~(df==0).all(axis=1)]
        df_sum_req = pd.DataFrame(sum_bits_req)
        df_sum_req = df_sum_req.drop(indices_to_remove)


        # Specify columns for division
        columns_for_division = list(df_sum_req.columns)

        # Create df3 by dividing df1 by df2 element-wise
        df_div = df[columns_for_division].div(df_sum_req[columns_for_division])
        df = df_div.copy()
        fig, ax = plt.subplots(figsize=(6, 4))
        # Set the color for boxplots and related components
        boxprops = dict(color=color_dict[op], facecolor='white')
        medianprops = dict(color=color_dict[op])
        whiskerprops = dict(color=color_dict[op])
        capprops = dict(color=color_dict[op])
        flierprops = dict(markerfacecolor=color_dict[op], marker='+', markersize=8, linestyle='none')
        bp = df.boxplot(showmeans=True, meanline=True, ax=ax, boxprops=boxprops, medianprops=medianprops, whiskerprops=whiskerprops, capprops=capprops, flierprops=flierprops,  patch_artist=True, showfliers=False)
        #  Set box style to round
        # for box in bp['boxes']:
        #     box.set_alpha(0)
        # Set labels and title
        ax.set_ylabel('% of KBytes left \nto be transmitted')
        ax.grid(True)
        ax.set_axisbelow(True)
        ax.set_ylim(0, 1)
        ax.set_xticklabels(categories, rotation=45)
        fig.text(0.5, -0.05, 'Frame configuration', ha='center', fontsize=20)
        # ax.set_ylim(0, 280)
        plt.tight_layout()
        plt.savefig("/Users/moinakghoshal/Desktop/fall2023/interdigital_work/local_run/logs/automation_20ms/%s_bits_left_dist.pdf" %op)
        plt.close()
   
